Weak Human Preference Supervision For Deep Reinforcement Learning

The current reward learning from human preferences could be used to resolve complex reinforcement learning (RL) tasks without access to a reward function by defining a single fixed preference between pairs of trajectory segments. However, the judgement of preferences between trajectories is not dynamic and still requires human input over thousands of iterations. In this study, we proposed a weak human preference supervision framework, for which we developed a human preference scaling model that naturally reflects the human perception of the degree of weak choices between trajectories and established a human-demonstration estimator via supervised learning to generate the predicted preferences for reducing the number of human inputs. The proposed weak human preference supervision framework can effectively solve complex RL tasks and achieve higher cumulative rewards in simulated robot locomotion -- MuJoCo games -- relative to the single fixed human preferences. Furthermore, our established human-demonstration estimator requires human feedback only for less than 0.01\% of the agent's interactions with the environment and significantly reduces the cost of human inputs by up to 30\% compared with the existing approaches. To present the flexibility of our approach, we released a video (https://youtu.be/jQPe1OILT0M) showing comparisons of the behaviours of agents trained on different types of human input. We believe that our naturally inspired human preferences with weakly supervised learning are beneficial for precise reward learning and can be applied to state-of-the-art RL systems, such as human-autonomy teaming systems.

==> figure source files/plot_python/plot.py <==
import numpy as np
import matplotlib.pyplot as plt
import seaborn as sns
import csv
import datetime, sys

def read_csv(filename):
    x = []
    y = []
    with open(filename, mode='r') as csv_file:
        csv_reader = csv.DictReader(csv_file)
        for row in csv_reader:
            x_i = eval(row["Step"])
            y_i = eval(row["Value"])
            if x_i <= 31000:
                x.append(x_i)
                y.append(y_i)
    
    return [x,[y]]
            

def get_data(rst_type,scenario):
    a = read_csv('./csv/{0}/{1}/0.csv'.format(rst_type,scenario))
    b = read_csv('./csv/{0}/{1}/1.csv'.format(rst_type,scenario))
    c = read_csv('./csv/{0}/{1}/2.csv'.format(rst_type,scenario))
    d = read_csv('./csv/{0}/{1}/3.csv'.format(rst_type,scenario))
    if rst_type == 'shprl':
        e = read_csv('./csv/{0}/{1}/4.csv'.format(rst_type,scenario))
    else:
        e = [None,[]]
    return a,b,c,d,e

def plot_graph(rst_type,scenario):
    results = get_data(rst_type,scenario)
    fig = plt.figure()
    fig.set_size_inches(8,5)
    if rst_type == 'shprl':
        label = ['PPO', 'RLHP 1400 Labels', 'RLHPS (ours) 1400 Labels', 'RLHP 700 Labels', 'RLHPS (ours) 700 Labels']
    else:
        label = ['PPO', 'RLHPS 1400 Labels', r'RLHPS with Demo (30%) 1400 Labels', r'RLHPS with Demo (50%) 1400 Labels']
    sns.tsplot(time=results[0][0], data=results[0][1], condition=label[0], color='k', linestyle='-')
    sns.tsplot(time=results[1][0], data=results[1][1], condition=label[1], color='C0', linestyle='-')
    sns.tsplot(time=results[2][0], data=results[2][1], condition=label[2], color='C1', linestyle='-')
    sns.tsplot(time=results[3][0], data=results[3][1], condition=label[3], color='C2', linestyle='-')
    if rst_type == 'shprl':
        sns.tsplot(time=results[4][0], data=results[4][1], condition=label[4], color='C3', linestyle='-')

    plt.title(scenario, fontsize=20)
    plt.ylabel("Cumulative Reward Values", fontsize=15)
    plt.xlabel(r'Timesteps $\times 10^3$', fontsize=15, labelpad = 0)
    plt.legend(loc='bottom right')
    plt.savefig('./output/{0}_{1}.png'.format(rst_type,scenario), dpi=200)

plot_graph('shprl','Hopper')
plot_graph('shprl','Swimmer')
plot_graph('shprl','Walker')
plot_graph('shprl','Cheetah')
plot_graph('shprl','Ant')
plot_graph('harl','Hopper')
plot_graph('harl','Swimmer')
plot_graph('harl','Walker')
plot_graph('harl','Cheetah')
plot_graph('harl','Ant')
